Gaussian Processes for Data-Efficient Learning in Robotics and Control

Autonomous learning has been a promising direction in control and robotics for more than a decade since data-driven learning allows to reduce the amount of engineering knowledge, which is otherwise required. However, autonomous reinforcement learning (RL) approaches typically require many interactions with the system to learn controllers, which is a practical limitation in real systems, such as robots, where many interactions can be impractical and time consuming. To address this problem, current learning approaches typically require task-specific knowledge in form of expert demonstrations, realistic simulators, pre-shaped policies, or specific knowledge about the underlying dynamics. In this article, we follow a different approach and speed up learning by extracting more information from data. In particular, we learn a probabilistic, non-parametric Gaussian process transition model of the system. By explicitly incorporating model uncertainty into long-term planning and controller learning our approach reduces the effects of model errors, a key problem in model-based learning. Compared to state-of-the art RL our model-based policy search method achieves an unprecedented speed of learning. We demonstrate its applicability to autonomous learning in real robot and control tasks.

==> figures/pdf2eps.sh <==
#!/bin/bash
#Alireza Haghdoost pdf2eps converter
#need xpdf and sam2p package to work on Linux OS
function timer()
{
    if [[ $# -eq 0 ]]; then
        echo $(date '+%s')
    else
        local  stime=$1
        etime=$(date '+%s')

        if [[ -z "$stime" ]]; then stime=$etime; fi

        dt=$((etime - stime))
        ds=$((dt % 60))
        dm=$(((dt / 60) % 60))
        dh=$((dt / 3600))
        printf '%d:%02d:%02d' $dh $dm $ds
    fi
}

for i in $@
do 
    t=$(timer)
    echo -e "$i" | sed 's/\(.*\)\..*/\1/' >temp.out
    read NAME <temp.out
    echo -e "$i"|awk -F . '{print $NF}' >temp.out
    read EXT <temp.out

    if [ "$EXT" = 'pdf' -o "$EXT" = 'PDF' ]
      then
           echo "Converting $i to eps format"
        pdftops $i
        ps2eps $NAME.ps 1>temp.out 2>temp.out
        rm $NAME.ps    
        eps2eps $NAME.eps $NAME.2.eps 1>temp.out 2>temp.out
        rm $NAME.eps
        gs -r300 -dEPSCrop -dTextAlphaBits=4 -sDEVICE=png16m -sOutputFile=$NAME.png -dBATCH -dNOPAUSE $NAME.2.eps >temp.out 2>temp.out
        rm $NAME.2.eps
        sam2p $NAME.png EPS: $NAME.eps >temp.out 2>temp.out
        if [ $? -eq 0 ]
            then
            echo -e "$NAME.pdf converted to $NAME.eps"
            printf 'Elapsed time: %s\n' $(timer $t)
        fi
        rm $NAME.png 
        
        echo "----------------------"
    
      else
        echo " $i is not a pdf file "
        echo "----------------------"    
    fi
done
rm temp.out


==> figures/pdftoeps.sh <==
#!/bin/bash
while test $# -gt 0 ;
do
    case $1 in
    *.pdf)
				rm ${1%.pdf}.eps
				rm ${1%.pdf}.ps
				pdftops $1
				ps2eps ${1%.pdf}.ps ${1%.pdf}.eps
        #/usr/bin/gs -dNOPAUSE -dNOCACHE -dBATCH -sDEVICE=epswrite -sOutputFile=${1%.pdf}.eps $1
        ;;
    *)
        echo "File $1 not recognised, skipping"
        ;;
    esac
     
    shift
done
# end of script.

